An Axiomatic Perspective on the Performance Effects of End-Host Path Selection

In various contexts of networking research, end-host path selection has recently regained momentum as a design principle. While such path selection has the potential to increase performance and security of networks, there is a prominent concern that it could also lead to network instability (i.e., flow-volume oscillation) if paths are selected in a greedy, load-adaptive fashion. However, the extent and the impact vectors of instability caused by path selection are rarely concretized or quantified, which is essential to discuss the merits and drawbacks of end-host path selection. In this work, we investigate the effect of end-host path selection on various metrics of networks both qualitatively and quantitatively. To achieve general and fundamental insights, we leverage the recently introduced axiomatic perspective on congestion control and adapt it to accommodate joint algorithms for path selection and congestion control, i.e., multi-path congestion-control protocols. Using this approach, we identify equilibria of the multi-path congestion-control dynamics and analytically characterize these equilibria with respect to important metrics of interest in networks (the 'axioms') such as efficiency, fairness, and loss avoidance. Moreover, we analyze how these axiomatic ratings for a general network change compared to a scenario without path selection, thereby obtaining an interpretable and quantititative formalization of the performance impact of end-host path-selection. Finally, we show that there is a fundamental trade-off in multi-path congestion-control protocol design between efficiency, stability, and loss avoidance on one side and fairness and responsiveness on the other side.

==> fig/p-step-oscillation-possibility.py <==
#!/usr/bin/python3

import itertools
import matplotlib.pyplot as plt
import math

plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams['text.latex.preamble'] = r'\usepackage{amsmath}' + '\n' + r'\usepackage{amssymb}'

alpha1 = lambda tau : 1
alphaS = lambda tau : 2**tau if tau < 6 else 1

z = lambda m, P : (1 - (1-m)**(P-1)) / (m*(1-m)**(P-1))

a = lambda m, N, P, p : (1-m)**p * m * N / ( 1 - (1-m)**P )

f_0 = lambda m, r, N, P, exp_alpha : ( (1+m*r*z(m,P))*sum(exp_alpha[:P-1]) + exp_alpha[P-1]) * a(m, N, P, P-1) /\
                                     ( 1 - (1 + m*r*z(m,P)) * (1-m)**(P-1) )

f_p_plus_1 = lambda f_p, p, m, N, P, exp_alpha : (1-m) * f_p + exp_alpha[p] * a(m, N, P, p+1)


# Continuity-time distribution
def Pr(m, p, P, tau):
    if tau % P == p:
        return (1-(1-m)**(P-1)) * (1-m)**(math.floor(tau/P)*(P-1))
    else:
        return 0

def generate_exp_alpha(alpha_fun, m, P):
    return [sum([Pr(m,p,P,tau)*alpha_fun(tau) for tau in range(100)]) for p in range(P)]


def check_possibility(m, r, N, P, exp_alpha):

    upper_f_p = f_0(m, r, N, P, exp_alpha)

    for p in range(P-1):

        lower_f_p = f_p_plus_1(upper_f_p, p, m, N, P, exp_alpha)

        if upper_f_p < lower_f_p:
            return False

        upper_f_p = lower_f_p

    return True


def find_possible_configurations(P_range, alpha_fun, ax, row_nr):

    m_range = [0.01*i for i in range(1, 100)]
    r_range = [0.001*i for i in range(1000)]
    N_range = [50+i*100 for i in range(21)]

    n_m_r_combinations = len(m_range) * len(r_range)

    all_m_lines = {}
    critical_rs = {}
    P_data = {}
    for P in P_range:
        all_m_lines[P] = {}
        critical_rs[P] = {}
        m_r_score = 0
        for m in m_range:
            exp_alpha = generate_exp_alpha(alpha_fun, m, P)
            m_lines = []
            line = []
            last_impossible_r = -1
            for r in r_range:
                if not check_possibility(m=m, r=r, N=1, P=P, exp_alpha=exp_alpha):
                    m_r_score += 1
                    last_impossible_r = r
            all_m_lines[P][m] = m_lines
            critical_rs[P][m] = last_impossible_r
        P_data[P] = m_r_score/n_m_r_combinations * 100

    ax[0].set_ylabel(r'$r$', fontsize=14)
    for i in range(len(P_range)):
        P = P_range[i]
        actual_m_range = [m for m in m_range if critical_rs[P][m] != -1]
        critical_line = [critical_rs[P][m] for m in actual_m_range]
        ax[i].plot(actual_m_range, critical_line, color=[0.8, 0.33, 0.16])
        ax[i].fill_between(actual_m_range, [0]*len(actual_m_range), critical_line, color=[0.8, 0.33, 0.16, 0.5])
        if actual_m_range != []:
            x_pos = actual_m_range[0] + 0.5 * (actual_m_range[-1]-actual_m_range[0]) if (row_nr, P) != (1, 3) else 0.9 * actual_m_range[0]
            ax[i].text(x_pos, 0.05 + max(critical_line), ('%.1f' % P_data[P]) + '\%',\
                       horizontalalignment='center', fontsize='x-large', color=[0.8, 0.33, 0.16])
        else:
            ax[i].text(0.5, 0.02, '0.0\%', horizontalalignment='center', fontsize='x-large', color=[0.8, 0.33, 0.16])

        if P == 2:
            ax[i].text(-0.65, 0.9, r'$\boldsymbol{\alpha_1}$' if row_nr == 0 else r'$\boldsymbol{\alpha_{\mathrm{S}}}$',\
                       color='white', bbox=dict(facecolor='black'), fontsize='x-large')

        ax[i].set_ylim([0, 1])
        ax[i].set_xlim([0, 1])
        ax[i].set_xlabel(r'$m$', fontsize=14)
        ax[i].set_xticks([0, 0.5, 1])
        ax[i].set_xticklabels(['0', '0.5', '1'])
        ax[i].tick_params(axis='both', labelsize=14)
        print(P_data[P])
        if i > 0:
            ax[i].set_yticks([])
        if row_nr == 0:
            ax[i].set_title(r'$P = '+str(P)+r'$')

P_range = [2, 3, 4, 5]
fig, ax = plt.subplots(nrows=2, ncols=len(P_range), figsize=(5, 4))
find_possible_configurations(P_range, alpha1, ax[0], 0)
find_possible_configurations(P_range, alphaS, ax[1], 1)
plt.subplots_adjust(left=0.14, right=0.99, bottom=0.12, top=0.92, wspace=0.1)
#plt.show()
plt.savefig('p-step-oscillation-consistency.pdf')

'''
fig = plt.figure(figsize=(5,4))
find_possible_configurations(alpha1)
plt.show()
'''


==> fig/plot_continuity_time_distribution.py <==
#!/usr/bin/python3

import matplotlib.pyplot as plt
import math

plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams['text.latex.preamble'] = r'\usepackage{amsmath}' + '\n' + r'\usepackage{amssymb}'

m = 0.15
P = 3

approx_fun = lambda p, tau : (1-(1-m)**(P-1)) * (1-m)**((tau-p)/P*(P-1))

def Pr(p, lambda_pi, tau):

    if tau == lambda_pi:

        return (1-m) ** (math.ceil((tau-p)/P)*(P-1))

    elif tau < lambda_pi and tau % P == p:

        return (1-(1-m)**(P-1)) * (1-m)**(math.floor(tau/P)*(P-1))

    else:

        return 0


def plot_distribution(hdl, lambda_pi, draw_until, title, put_labels=False):

    distr_plots = []

    approx_range = [i*0.05 for i in range(int(draw_until/0.05)+1)]

    for p in range(P):

        distr = {}

        for tau in range(draw_until+1):

            pr_tau_p_lambda = Pr(p, lambda_pi, tau)

            #if pr_tau_p_lambda != 0:
            distr[tau] = pr_tau_p_lambda

        print(distr, sum(list(distr.values())) )    

        distr_plot = hdl.plot(list(distr.keys()), list(distr.values()), 'o-', label=r'$p='+str(p)+r'$')
        distr_plots.append(distr_plot)

        hdl.plot(approx_range[p*20:], [approx_fun(p, x) for x in approx_range[p*20:]], '--', color=distr_plot[0].get_color())

    hdl.set_xlim([-1, draw_until])
    hdl.set_xticks([i*2 for i in range(int(draw_until/2)+1)])
    hdl.set_ylim(bottom=0.0, top=0.45)
    hdl.set_title(title, fontsize=14)
    hdl.tick_params(axis='both', labelsize=14)

    if put_labels:
        legend_handles, legend_labels = hdl.get_legend_handles_labels()
        put_labels.legend(legend_handles, legend_labels, ncol=1, loc=[0.73, 0.71], fontsize=14)
        hdl.set_xlabel(r'$\tau$', fontsize=14)
        hdl.xaxis.set_label_coords(0.5, -0.17)
        hdl.set_ylabel(r'$\mathbb{P}\left[\tau_{i}(t)=\tau\ \middle|\ \mathrm{rank}(\pi_i(t), t) = p\right]$', fontsize=14)
        hdl.yaxis.set_label_coords(-0.1, 1.1)



def plot_distributions():

    fig, subplots = plt.subplots(nrows=2, ncols=1, figsize=(5,4))
    plot_distribution(subplots[0], 10, 20, r'$t - t_{\lambda}(\pi_i(t), t) = 10$')
    plot_distribution(subplots[1], 1e6, 20, r'$t - t_{\lambda}(\pi_i(t), t)  \rightarrow \infty$', put_labels=fig)
    
    plt.tight_layout()
    plt.subplots_adjust(top=0.94, right=0.97, bottom=0.1, hspace=0.35)
    #plt.show()
    plt.savefig('continuity_time_distribution.pdf')


plot_distributions()






